Assume/Guarantee Contracts for Dynamical Systems: Theory and Computational Tools

Modern engineering systems include many components of different types and functions. Verifying that these systems satisfy given specifications can be an arduous task, as most formal verification methods are limited to systems of moderate size. Recently, contract theory has been proposed as a modular framework for defining specifications. In this paper, we present a contract theory for discrete-time dynamical control systems relying on assume/guarantee contracts, which prescribe assumptions on the input of the system and guarantees on the output. We then focus on contracts defined by linear constraints, and develop efficient computational tools for verification of satisfaction and refinement based on linear programming. We exemplify these tools in a simulation example, proving a certain safety specification for a two-vehicle autonomous driving setting.

==> Simulation/OptimizationProblems_ContractPaper.m <==
clc
clear all;
%% Parameters
h = 2;
Dt = 0.1;
a_max = 9.8;
a_min = 9.8;

IsVerbose = 1;

% Assumptions on leader car:
% - The leader car follows the laws of kinematics
%       p_2^+ = p_2 + Dt*v_2
%       v_2^+ = v_2 + Dt*a_2
% - a2 must have bounds:
%       -a_min <= a2 <= a_max
%
% Guarantees:
% - Headway is preserved:
%       p_2 - p_1 - h*v_1 >= 0
%
%
% System:
% - The follower car follows the laws of kinematics
%       p_1^+ = p_1 + Dt*v_1
%       v_1^+ = v_1 + Dt*a_1
% - a1 is a linear controller
%       a_1 = (p_2 - p_1) / (h*Dt) - (1/h + 1/Dt)*v_1 + v_2/h

%% Variables
sdpvar p1 p2 v1 v2 a1 a2 p1_plus p2_plus v1_plus v2_plus

%% Constraints
Constraints = [];

%Guarantees of previous step
Constraints = [Constraints,p2 - p1 - h*v1 >= 0];

%Assumptions on input - other car
Constraints = [Constraints,p2_plus == p2 + Dt*v2];
Constraints = [Constraints,v2_plus == v2 + Dt*a2];
Constraints = [Constraints,a2 <= a_max];
Constraints = [Constraints,a2 >= -a_min];

%Assumptions on input - follower acceleration
Constraints = [Constraints, a1 == 0.9*(p2-p1-h*v1)/(h*Dt) - (v1-v2)/h];

%System
Constraints = [Constraints, p1_plus == p1 + Dt*v1];
Constraints = [Constraints, v1_plus == v1 + Dt*a1];

%% Objectives

% We want that the minimum of the objective function is >= Threshold.

Objective(1) = p2_plus - p1_plus - h*v1_plus;

Threshold(1) = 0;


%% Solve
tic;
options = sdpsettings('verbose',IsVerbose);
Val = zeros(size(Objective));
toc
for i=1:length(Objective)
    sol = optimize(Constraints,Objective(i),options);
    Val(i) = value(Objective(i));
    if(sol.problem ~= 0)
        Val(i) = nan;
    end
    if(IsVerbose)
        if(sol.problem == 0) 
            disp(['Optimization problem #',num2str(i),' verifies guarantee only if:']);
            disp([num2str(Val(i)),' >= ', num2str(Threshold(i))]);
        else
            disp(['Optimization problem #',num2str(i),' could not be solved (unbounded, infeasible, or for another reason)']);
        end
    end
end

disp('*********');
PassingGrades = (Val >= Threshold);
if(sum(~PassingGrades) == 0)
    disp('Contract is Verified');
else
    disp('Contract is not verified - Here is why:');
    for j=1:length(Val)
        if(PassingGrades(j) == 0)
            if(isnan(Val(j)))
            disp(['Optimization problem #',num2str(j),' could not be solved (unbounded, infeasible, or for another reason)']);
            else
            disp(['Guarantee #',num2str(j),' cannot be assured, as the value of']);
            disp(['the optimization problem is ',num2str(Val(j)),', and the']);
            disp(['Thershold, which is supposed to be a lower bound, is ',num2str(Threshold(j)),'.']);
            disp(' ');
            end
        end
    end
end

==> Simulation/SimulationExample_ContractPaper.m <==
% Parameters 
h = 2;
Dt = 0.1;
% Slip = 0.5;%0.5;
AccErr = 0.05;
kmh2ms = 1000/3600;
a_max = 9.8;
a_min = 9.8;
Vmin = 80 * kmh2ms;
Vlim = 110 * kmh2ms;

StartDist = 45;

Unif = @(n) 2*rand(n,1) - 1;
sat = @(x) min(max(x,-a_min),a_max);

N = 300;
%% Generate car in front data.
acc_2 = zeros(N,1);
acc_2(1:100) = 0; %const speed at start.
acc_2(101:108) = -a_max;
acc_2(116:123) = a_max;
acc_2(131:138) = -a_max;
acc_2(146:153) = a_max;
acc_2(161:168) = -a_max;
acc_2(185:192) = a_max;
acc_2 = acc_2 + AccErr*Unif(N);
acc_2 = sat(acc_2);

v_2 = zeros(N,1);
p_2 = zeros(N,1);

v_2(1) = Vlim - 2*kmh2ms;
p_2(1) = StartDist;

for i=1:(N-1)
    p_2(i+1) = p_2(i) + Dt * v_2(i);
    v_2(i+1) = v_2(i) + Dt * acc_2(i);
end

%% Ego model
v_1 = zeros(N,1);
p_1 = zeros(N,1);
acc_1 = zeros(N,1);

v_1(1) = Vmin;
p_1(1) = 0;

%% Run Simulation
for i=1:N
    % Generate control signal
    acc_1(i) = (p_2(i) - p_1(i))/(h*Dt) - (1/h + 1/Dt)*v_1(i) + v_2(i)/h - 1;
    
    % Advance Car 1 Dynamics
    p_1(i+1) = p_1(i) + Dt * v_1(i);
    v_1(i+1) = v_1(i) + Dt * acc_1(i);
end
p_1 = p_1(1:end-1);
v_1 = v_1(1:end-1);

%% Plots
T = 0.1:0.1:(N/10);
figure;
plot(T, (p_2 - p_1)./v_1,'linewidth',2);
hold all;
grid on; xlabel('Time [sec]'); ylabel('Headway = {p_2 - p_1}/{v_1} [sec]');
print -depsc Headway_Paper

figure;
plot(T,p_2 - p_1,'linewidth',2); hold all;
grid on; xlabel('Time [sec]'); ylabel('Distance Between Cars [m]');
print -depsc Distance_Paper


figure;
% plot(T,v_1/kmh2ms,'linewidth',1); hold all;
plot(T,v_2/kmh2ms,'color','k','linewidth',2);
% legend('Ego Car','Other Car');
grid on; xlabel('Time [sec]'); ylabel('Velocity [km/h]');
print -depsc Velocity_Leader_Paper

figure;
plot(T,v_1/kmh2ms,'linewidth',2); hold all;
% plot(T,v_2/kmh2ms,'color','k','linewidth',2);
% legend('Ego Car','Other Car');
grid on; xlabel('Time [sec]'); ylabel('Velocity [km/h]');
print -depsc Velocity_Follower_Paper

figure;
% plot(T,acc_2,'color','k','linewidth',2);
plot(T,acc_1,'linewidth',2); hold all;
grid on; xlabel('Time [sec]'); ylabel('Acceleration [m/sec^2]');
print -depsc Acceleration_Follower_Paper

figure;
plot(T,acc_2,'color','k','linewidth',2);
% plot(T,acc_1,'linewidth',1); hold all;
grid on; xlabel('Time [sec]'); ylabel('Acceleration [m/sec^2]');
print -depsc Acceleration_Leader_Paper

